Black-hole scattering with numerical relativity: Self-force extraction and post-Minkowskian validation

The asymptotic nature of unbound binary-black-hole encounters provides a clean method for comparing different approaches for modeling the two-body problem in general relativity. In this work, we use numerical relativity simulations of black-hole scattering, generated using the Spectral Einstein Code, to explore the self-force and post-Minkowskian expansions of the scattering angle. First, we use a set of unequal-mass simulations to extract the self-force contributions to the scattering angle. Our main result is that using information up to second-order in the symmetric mass ratio (2SF) reproduces numerical relativity within the error bars across the full range of mass-ratios, including equal mass. Next, we compare our numerical relativity results to state-of-the-art post-Minkowskian predictions at larger impact parameters than previously explored. We find good agreement in the weak-field regime and discuss the relative importance of higher-order terms.

==> anc/ScatteringAngles.dat <==
Gamma J_ADM/M q chi_1 chi_2 theta_{SpEC 1} thetaLowError_{SpEC 1} thetaUpError_{SpEC 1} theta_{SpEC 2} thetaLowError_{SpEC 2} thetaUpError_{SpEC 2} theta_{1PM} theta_{2PM} theta_{3PM} theta_{4PM} theta_{5PM(1SF)}
1.0226408164446017  1.0940991587625069  0.9999999985662874  [8.5999400e-11 2.1918461e-09 8.4888760e-10]  [-8.0194100e-11 -2.0436616e-09 -8.6221740e-10] 331.39556291935804  0.1453249445549716  0.07360459378597102  331.3944700921687  0.14528047694600613  0.07356482140425509 82.74479150422704 116.91665528448539  138.73378452522417  156.87824101578195  171.77098025294987
1.0226408310823056  1.0998239956303297  1.000000044550483  [5.990900e-12 1.515663e-10 8.038325e-10]  [-1.563000e-12 -3.977280e-11 -7.436904e-10] 306.9633658202977  0.023790877787982674  0.01743457904034767  306.9623942858366  0.02378045226217116  0.017418365750803973 82.31407330800177 116.13112210865803  137.60933937918497  155.37895536544312  169.888111881955
1.0226408471516126  1.1112742621472862  0.9999999971805914  [ 8.1827600e-11  2.0518561e-09 -1.0728200e-11]  [-8.0905700e-11 -2.0298101e-09 -2.2334200e-11] 275.2288595043634  0.008358456243632144  0.007210824538396826  275.22894855573225  0.008362491019502724  0.007179203476060909 81.46591796521086 114.58967801397024  135.4108032846631  152.45929243630877  166.2362069759024
1.022640769220597  1.1341744678487657  1.0000000077443394  [-2.927730e-11 -7.234728e-10 -2.052180e-11]  [ 2.683820e-11  6.600897e-10 -1.574569e-10] 236.28134810249213  0.006477647046452367  0.006469094832473216  236.28170077619922  0.006478438694181548  0.006469917973148708 79.82109788582734 111.62073304131476  131.20591377069186  146.91861651033736  159.35970295706068
1.0226408303653982  1.1456493350986208  1.0000000153377613  [-1.765070e-11 -4.314374e-10 -7.604875e-10]  [2.549880e-11 6.224457e-10 8.512433e-10] 222.5409486452882  0.006289875077803815  0.006527473111909831  222.5405664065393  0.0062969763599142175  0.006532754902217813 79.02155651291214 110.18738443638985  129.18996901605664  144.2825658447352  156.11296987746914
1.0226408376546614  1.1685491699349795  0.9999999959167314  [ 1.12440510e-09  2.68083263e-08 -9.54109000e-11]  [-1.12438260e-09 -2.68084625e-08  1.05016900e-10] 201.202195612189  0.0062786538530719  0.0065194651891101844  201.20222146409895  0.006269647107324463  0.006498748444660976 77.47298029464476 107.42927718502493  125.33644467892702  139.280300637865  149.99606645888323
1.022640820974596  1.1914738337667354  1.0000000065697787  [-1.8848850e-10 -4.4105204e-09  3.8110070e-10]  [ 1.8610730e-10  4.3547799e-09 -3.8937770e-10] 184.96750516908813  0.006376613787493732  0.006456601675607229  184.967467388197  0.006385873345721432  0.0064460624248797544 75.98236734022896 104.7969963369812  121.69028389460452  134.59156078047465  144.31534908490673
1.0226407462764628  1.2601994795957911  0.999999997628236  [ 4.1147660e-10  9.0967043e-09 -2.5328370e-10]  [-4.1007100e-10 -9.0658587e-09  2.5827810e-10] 152.15346392417817  0.006826320077368121  0.00673807727921322  152.15342795176872  0.006822938920901084  0.0067356012013811885 71.83868449469549 97.59615422692431  111.87355217430304  122.18246841316086  129.52863854614486
1.0226408421600712  1.37477394866013  0.9999999910729865  [-1.69116120e-09 -3.42566793e-08 -3.37105500e-10]  [1.69112160e-09 3.42564528e-08 3.48333600e-10] 120.8477735672716  0.007517939270494461  0.007506206331270559  120.84774451895181  0.007517905629429205  0.0075046246365092556 65.85154065781937 87.49464417419618  98.49163931570021  105.7702033955994  110.52466928580286
1.022640760399219  1.4893245136389217  1.0000000349453846  [-2.886320e-11 -5.390237e-10  1.515448e-09]  [ 2.9336700e-11  5.4799230e-10 -1.4915853e-09] 101.72555455973377  0.008214688396870218  0.00825019552265863  101.7262724238943  0.008219553216573  0.008239195948687519 60.78665777321485 79.22845164669518  87.87811252203758  93.16272255507143  96.3492002441294
1.0226408808035685  1.60389901112629  0.9999999923990793  [-1.6166070e-10 -2.8074651e-09  1.6719600e-10]  [ 1.6795070e-10  2.9159749e-09 -2.6088910e-10] 88.44263058526106  0.008887966238113658  0.009077172104165247  88.44254763159731  0.008886117278132561  0.009075484909806458 56.444293298623705 72.34543177997168  79.2707102877266  83.19953891030056  85.39928931758465
1.0226408518757037  1.718473750073147  1.0000000085413447  [4.2730580e-10 6.9219906e-09 5.1761190e-10]  [-4.2951960e-10 -6.9582271e-09 -5.3266830e-10] 78.53201616221763  0.009607385679744299  0.009971142033550203  78.53199249736464  0.00960700272573457  0.009969532302929308 52.681033636717935 66.53251917698333  72.16291988921508  75.14417639972073  76.70209143102093
1.0226407506857937  1.833024303384486  1.0000000040219819  [ 3.0328470e-10  4.6036876e-09 -6.8919070e-10]  [-3.075473e-10 -4.668399e-09  7.080615e-10] 70.78671399086831  0.010355611148616075  0.01085236230685237  70.78695744984262  0.010359424671389533  0.010850899568848639 49.388907991151264 61.56324610512095  66.2026515430343  68.50566955101196  69.63394822707785
1.0226404333056436  1.9999987412029085  1.0000000379685494  [1.5201940e-10 2.1142738e-09 3.4935260e-10]  [-1.5908230e-10 -2.2127818e-09 -4.5333490e-10] 62.04676308322128  0.011419251112727053  0.012118368275820975  62.04731560003678  0.011418610690482374  0.012116701479946155 45.26571217418269 55.492076340485674  59.06377362905471  60.68875748702429  61.41839377193143
1.0226404594305567  2.250002325086619  1.0000000044099586  [2.42733230e-09 2.99957455e-08 1.43591900e-10]  [-2.43045920e-09 -3.00347188e-08 -1.32981800e-10] 52.52890330927856  0.012965372131199162  0.013736915814963243  52.529151206212575  0.012966442285194309  0.013735388576768523 40.23611076840902 48.31617579824572  50.82468196261292  51.83914507759519  52.24403820304701
1.0226404985257702  2.500002131197103  1.0000000094918717  [1.54560010e-09 1.71764592e-08 3.94661510e-09]  [-1.53837450e-09 -1.70960708e-08 -3.92744710e-09] 45.634876123217694  0.014430585500872789  0.015267312024622072  45.63616761315147  0.014362705582041913  0.01522645522305735 36.21249152416469 42.757348620459396  44.586052259002635  45.25164242189596  45.49072814667576
1.0226404736647043  2.750003313850903  1.0000000295586278  [-3.7087230e-10 -3.7421655e-09 -2.8238483e-09]  [4.0927100e-10 4.1296490e-09 2.5466293e-09] 40.38766190740433  0.015587196234683768  0.016442736670303333  40.38827035683934  0.015596266998575001  0.016447730679271598 32.92044374139274 38.32941165438841  39.70334152178165  40.15794773020978  40.30640082715766
1.022640530131247  3.0000021175327207  1.0000000113711054  [1.1577310e-10 1.0696715e-09 3.3472866e-09]  [-7.6542500e-11 -7.0722940e-10 -3.2475246e-09] 36.24853399729812  0.016176437153015064  0.017036046504159085  36.24917857745051  0.016066228154089833  0.01699021198684631 30.17707078004396 34.722112916511385  35.78039172368864  36.10137499055779  36.19745830580425
1.0226404334409402  3.2500033273571884  0.999999977309178  [-1.1571864e-09 -9.8622925e-09  1.6684019e-09]  [ 1.1146118e-09  9.4997642e-09 -2.0900307e-09] 32.896000605807934  0.015621486218620015  0.016827390941289377  32.895322933983486  0.01567377575268781  0.016857812170745296 27.855776785477794 31.72846994130654  32.56083222975162  32.793873435677  32.85826604262228
1.0226404521575407  3.500003693584282  1.0000000125882413  [-2.00873450e-09 -1.58871832e-08 -1.77397050e-09]  [1.97691020e-09 1.56360241e-08 1.47135040e-09] 30.122013569068002  0.02418264618937109  0.015850694002412936  30.121965130879794  0.024152403456004404  0.015887700967087273 25.866072595973126 29.20528280237263  29.871718868683953  30.04497717537642  30.089431361941017
1.0226404075174491  3.750005093298374  0.9999999784426502  [-7.0829200e-11 -5.2432240e-10 -2.9387486e-09]  [1.4098490e-10 1.0414733e-09 3.3356317e-09] 27.79023278879194  0.04771015895134488  0.013955447069767226  27.788893643414408  0.04751430536992162  0.014210061229820757 24.14167164851813 27.050491957241103  27.592328110662837  27.723802246352275  27.755286655472098
1.022640238198388  3.9999950733677276  1.0000000228453516  [-1.76671970e-09 -1.20161832e-08 -3.55679100e-10]  [1.77326470e-09 1.20623924e-08 4.47891600e-10] 25.800734615955456  0.08013743949439966  0.019113957304797435  25.80131373788614  0.08019053011302595  0.019111196212628235 22.632915626109593 25.18950574253203  25.635966697075478  25.737528104244564  25.760329227383295
1.0050013544138003  1.2000015112466222  0.9999999955165791  [ 2.421700e-12  2.798470e-11 -1.977114e-10]  [-2.372900e-12 -2.741970e-11  2.263827e-10] 181.01316218199986  0.05966941247028578  0.050320304714039955  181.01309089748483  0.059702806117216345  0.0503475603082104 128.21808267126468 152.71988597700727  135.6706018448611  144.85163524006435  170.47085691181502
1.0044439188393002  1.0666681599995775  1.999999813624429  [-3.293080e-11 -3.834938e-10  1.395111e-10]  [ 6.690820e-11  7.733360e-10 -2.805163e-10] 181.7121889361805  0.03978528348569262  0.044949097380401246  181.76361981136986  0.037119499533340435  0.053636319630325204 128.25479867640985 152.7693983974738  135.73437450509633  145.00618780048737  170.7559517963976
1.0037501501142192  0.9000011207696733  2.999999707509749  [2.51250e-12 2.95846e-11 7.31770e-12]  [-8.21140e-12 -9.47068e-11 -6.47690e-12] 182.58376752591911  0.043962030961237186  0.06141993968846927  182.68295848431382  0.02907257949981952  0.056910288072717446 128.265167087229 152.7964949730698  135.81579490063876  145.20200920978826  171.08053277833417
1.0031991175468167  0.767999575694616  4.000000188899375  [ 1.2920050e-10  1.5126999e-09 -2.9498500e-11]  [-5.4375680e-10 -6.2672144e-09  7.8407700e-11] 183.28505295762093  0.04246484599479115  0.057024707198405286  183.41944847242848  0.039343574535065554  0.052016600663674355 128.29792697363138 152.84210868450415  135.87950198340417  145.3562287848511  171.3612636735183
1.002772308716465  0.6666645853476536  5.000001287585933  [-6.18534e-11 -7.27690e-10  4.65567e-11]  [ 3.3451380e-10  3.8511995e-09 -2.1069590e-10] 183.9047486287139  0.054294606489549535  0.052400418949795885  184.04872261849835  0.04651766905815234  0.049049166052197404 128.40339867519634 152.9558710987331  135.92475616955429  145.46971409295884  171.6513149607097
1.0024490561402382  0.5877504345191743  6.000004494124174  [ 3.76490e-12  4.42596e-11 -1.46234e-11]  [-2.343430e-11 -2.700404e-10  3.878620e-11] 184.3495646478234  0.05339379362754344  0.052484028152976474  184.48234026416446  0.05096074841980211  0.05039922274996404 128.3024971794727 152.86530172849197  135.96910477780585  145.5707034142199  171.70957400066624
1.0021872286748819  0.525004772322285  6.999994209940661  [-6.369200e-11 -7.480327e-10 -3.459540e-11]  [4.7150510e-10 5.4282347e-09 2.8510640e-10] 184.7422692045791  0.051388331120996326  0.05374720614417468  184.8556151171877  0.049352353772961606  0.05483340169020376 128.31628377438958 152.88438244587633  135.99734754334295  145.64155752483538  171.8390849594999
1.001981456428663  0.474070999860691  8.00000396406664  [4.730900e-11 5.549924e-10 4.061610e-11]  [-3.2816150e-10 -3.7671338e-09 -6.2959500e-11] 185.03063363515164  0.04914652428854522  0.05497693334577588  185.12955815458318  0.044051708474042495  0.05629718101214087 128.14586740919123 152.72347088348158  136.03241862188352  145.7158016760614  171.78310318374653
1.0018091089171581  0.4319889510961787  9.000017357112291  [4.782700e-11 5.629263e-10 2.461061e-10]  [-4.2833110e-10 -4.9370974e-09 -1.8496426e-09] 185.29634703114868  0.048604105524272356  0.05548526921438966  185.37060714069426  0.04039365872593926  0.05048065527884789 128.04618079361248 152.63111943321138  136.0601076339614  145.77541043028123  171.77606152810156
1.0016570121514616  0.3966901509587344  10.00001108252511  [-1.486870e-11 -1.752422e-10 -2.420156e-10]  [1.5756120e-10 1.8151322e-09 2.6168076e-09] 185.53234141822261  0.049601373733359405  0.06556250524476105  185.61021082749562  0.04409333710013968  0.05245535769786386 128.18917849275127 152.77396796377124  136.06924822406302  145.80578074401447  171.9713664163335

